H4VDM: H.264 Video Device Matching

Methods that can determine if two given video sequences are captured by the same device (e.g., mobile telephone or digital camera) can be used in many forensics tasks. In this paper we refer to this as "video device matching". In open-set video forensics scenarios it is easier to determine if two video sequences were captured with the same device than identifying the specific device. In this paper, we propose a technique for open-set video device matching. Given two H.264 compressed video sequences, our method can determine if they are captured by the same device, even if our method has never encountered the device in training. We denote our proposed technique as H.264 Video Device Matching (H4VDM). H4VDM uses H.264 compression information extracted from video sequences to make decisions. It is more robust against artifacts that alter camera sensor fingerprints, and it can be used to analyze relatively small fragments of the H.264 sequence. We trained and tested our method on a publicly available video forensics dataset consisting of 35 devices, where our proposed method demonstrated good performance.

==> util/strip_comments.py <==
import sys
from datetime import datetime
import os

input_fn = sys.argv[1]
output_fn = sys.argv[2]

with open(input_fn) as infile:
    input_lines = infile.readlines()


new_lines = []
for line in input_lines:
    if line.strip().startswith('%'):
        continue
    new_lines.append(line)


with open(output_fn, 'w') as outfile:
    outfile.write(''.join(new_lines))


